The PhasorArray Toolbox for Harmonic Analysis and Control Design

We present a MATLAB package called the Pha-sorArray Toolbox that has been developed to make harmonic analysis and control methods both practical and user-friendly. The toolbox adopts an object-oriented architecture that enables intuitive manipulation of periodic matrices through overloaded operators for addition, multiplication, convolution, and automatic Toeplitz construction. Its advanced features include harmonic Sylvester, Lyapunov and Riccati equations solvers, and seamless integration with YALMIP, thereby facilitating advanced control and analysis techniques based on Linear Matrix Inequalities (LMIs) in the harmonic framework.

==> extract_matlab_examples_from_tex.m <==
function extract_matlab_examples_from_tex()
% EXTRACT_MATLAB_EXAMPLES_FROM_TEX
% Automatically extracts all MATLAB code examples from the ECC LaTeX file
% and generates a MATLAB script with all examples organized in sections
%
% This script automatically parses the .tex file and updates the examples
% whenever the LaTeX source is modified.

%% Configuration
% Get the directory where this script is located
script_path = mfilename('fullpath');
[script_dir, ~, ~] = fileparts(script_path);

% Define file paths relative to script directory
tex_file = fullfile(script_dir, 'ECC_PhasorArray_Sebek_Structure.tex');
output_file = fullfile(script_dir, 'ECC_examples_extracted.m');

fprintf('Script directory: %s\n', script_dir);
fprintf('Looking for TEX file: %s\n', tex_file);

if ~exist(tex_file, 'file')
    error('TEX file not found: %s', tex_file);
end

%% Read the entire TEX file
fprintf('Reading TEX file: %s\n', tex_file);
fid = fopen(tex_file, 'r', 'n', 'UTF-8');
if fid == -1
    error('Cannot open TEX file: %s', tex_file);
end
tex_content = fread(fid, '*char')';
fclose(fid);

%% Extract all lstlisting blocks
fprintf('Extracting MATLAB code blocks...\n');

% Pattern to match lstlisting blocks with matlabstyle
% Need to handle newlines properly
pattern = '\\begin\{lstlisting\}\[style=matlabstyle\]\s*\n(.*?)\\end\{lstlisting\}';
matches = regexp(tex_content, pattern, 'tokens', 'dotall');

% Debug: check if we find any lstlisting at all
all_lstlisting = regexp(tex_content, '\\begin\{lstlisting\}', 'match');
fprintf('Found %d lstlisting blocks total\n', length(all_lstlisting));

matlabstyle_blocks = regexp(tex_content, '\\begin\{lstlisting\}\[style=matlabstyle\]', 'match');
fprintf('Found %d matlabstyle blocks\n', length(matlabstyle_blocks));

if isempty(matches)
    warning('No MATLAB code blocks found in %s', tex_file);
    % Let's try a more flexible pattern
    fprintf('Trying alternative pattern...\n');
    pattern2 = '\\begin\{lstlisting\}\[style=matlabstyle\]([\s\S]*?)\\end\{lstlisting\}';
    matches = regexp(tex_content, pattern2, 'tokens');
    
    if isempty(matches)
        return;
    end
end

%% Find context for each code block
code_blocks = {};
for i = 1:length(matches)
    matlab_code = matches{i}{1};
    
    % Clean up the MATLAB code
    matlab_code = strtrim(matlab_code);
    
    % Find the context around this code block for section naming
    % Look for the preceding subsection or section title
    block_pattern = ['\\begin\{lstlisting\}\[style=matlabstyle\]\s*\n' regexptranslate('escape', matlab_code(1:min(50,length(matlab_code))))];
    block_start = regexp(tex_content, block_pattern);
    if ~isempty(block_start)
        % Look backwards for section titles
        preceding_text = tex_content(max(1, block_start(1)-2000):block_start(1));
        
        % Try to find subsection first, then section
        subsection_matches = regexp(preceding_text, '\\subsection\{([^}]+)\}', 'tokens');
        section_matches = regexp(preceding_text, '\\section\{([^}]+)\}', 'tokens');
        
        if ~isempty(subsection_matches)
            section_title = subsection_matches{end}{1};
        elseif ~isempty(section_matches)
            section_title = section_matches{end}{1};
        else
            section_title = sprintf('Code Block %d', i);
        end
        
        % Clean section title for MATLAB comment
        section_title = regexprep(section_title, '\\textbf\{([^}]+)\}', '$1');
        section_title = regexprep(section_title, '\\texttt\{([^}]+)\}', '$1');
        section_title = regexprep(section_title, '\\[a-zA-Z]+\{([^}]+)\}', '$1');
        
        code_blocks{end+1} = struct('title', section_title, 'code', matlab_code);
    end
end

fprintf('Found %d MATLAB code blocks\n', length(code_blocks));

%% Generate the output MATLAB file
fprintf('Generating output file: %s\n', output_file);

fid = fopen(output_file, 'w', 'n', 'UTF-8');
if fid == -1
    error('Cannot create output file: %s', output_file);
end

% Write header
fprintf(fid, '%% PhasorArray Toolbox - ECC Paper Examples (AUTO-GENERATED)\n');
fprintf(fid, '%% This file is automatically generated from %s\n', tex_file);
fprintf(fid, '%% DO NOT EDIT MANUALLY - Run extract_matlab_examples_from_tex() to update\n');
fprintf(fid, '%%\n');
fprintf(fid, '%% Generated on: %s\n', datestr(now));
fprintf(fid, '%% Total code blocks extracted: %d\n', length(code_blocks));
fprintf(fid, '%%\n');
fprintf(fid, '%% Each section corresponds to a lstlisting block in the paper\n');
fprintf(fid, '%% Use Ctrl+Enter to run individual sections in MATLAB\n\n');

% Write each code block as a section
for i = 1:length(code_blocks)
    % Section header
    fprintf(fid, '%%%% Section %d: %s\n', i, code_blocks{i}.title);
    
    % Code block
    fprintf(fid, '%s\n\n', code_blocks{i}.code);
end

% Write footer with figure generation section
fprintf(fid, '%%%% Figure Generation Section\n');
fprintf(fid, '%% Add your figure generation and saving code here\n');
fprintf(fid, '%% Example:\n');
fprintf(fid, '%% figure(1); saveas(gcf, ''figure1.eps'', ''epsc'');\n');
fprintf(fid, '%% figure(2); print(''-depsc2'', ''-r300'', ''figure2.eps'');\n\n');

fclose(fid);

fprintf('Successfully generated %s with %d code sections\n', output_file, length(code_blocks));

%% Display summary
fprintf('\n=== EXTRACTION SUMMARY ===\n');
for i = 1:length(code_blocks)
    fprintf('Section %d: %s\n', i, code_blocks{i}.title);
end
fprintf('==========================\n');

end
